Class-Specific Explainability for Deep Time Series Classifiers

Explainability helps users trust deep learning solutions for time series classification. However, existing explainability methods for multi-class time series classifiers focus on one class at a time, ignoring relationships between the classes. Instead, when a classifier is choosing between many classes, an effective explanation must show what sets the chosen class apart from the rest. We now formalize this notion, studying the open problem of class-specific explainability for deep time series classifiers, a challenging and impactful problem setting. We design a novel explainability method, DEMUX, which learns saliency maps for explaining deep multi-class time series classifiers by adaptively ensuring that its explanation spotlights the regions in an input time series that a model uses specifically to its predicted class. DEMUX adopts a gradient-based approach composed of three interdependent modules that combine to generate consistent, class-specific saliency maps that remain faithful to the classifier's behavior yet are easily understood by end users. Our experimental study demonstrates that DEMUX outperforms nine state-of-the-art alternatives on five popular datasets when explaining two types of deep time series classifiers. Further, through a case study, we demonstrate that DEMUX's explanations indeed highlight what separates the predicted class from the others in the eyes of the classifier. Our code is publicly available at https://github.com/rameshdoddaiah/DEMUX.

==> fig/NoiseSTDDEV.py <==


import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.ticker as ticker

Y = [0.38, 0.47, 0.44, 0.44, 0.46]
X = [0.2, 0.7, 1, 1.5, 3]

plt.figure(figsize=(13,5))
ax = plt.axes()
rsize = 54
plt.rc('font', family='sans-serif')
plt.xticks(X,fontsize=rsize)
plt.yticks(Y,fontsize=rsize)
plt.tight_layout()

ax.yaxis.set_major_locator(ticker.MultipleLocator(0.02))
ax.xaxis.set_major_locator(ticker.MultipleLocator(0.5))
plt.plot(X,Y,linewidth=9.0,marker='o',ms=20,color='black')
# plt.plot(X,Y,linewidth=9.0)
plt.xlabel('Noise Standard Deviation ',fontsize=rsize)
plt.ylabel('AUC Difference',fontsize=rsize)
# plt.savefig("C:\Zen\WPI\Research\XAI\MSE Coefficients plots.pdf")
plt.show()



==> make.sh <==
#!/bin/bash
#------------------------------------ 
# This script compiles the paper from latex source code to pdf.
# How to use this script?
#   1) In the terminal, type: ./install.sh
#   2) Short cut in VIM: Ctrl+B  
# How to install the short cut in my vim editor?  
#   Assuming that you are using vim or MacVim as the editor.
#   install the .vimrc setting in this git: http://dmkd.cs.wpi.edu/xkong/vim   
#------------------------------------ 

# get the references from the git respository
git submodule update --init --recursive

# compile the latex file
pdflatex main.tex

# compile the reference list
bibtex main 

# recompile the latex with added references
pdflatex main.tex
pdflatex main.tex

# open the pdf file
open main.pdf

# remove the generated log files 
rm *.log *.aux *.bbl *.blg *.out *~
rm fig/*-eps-converted-to.pdf



